Higher-derivative Heterotic Kerr-Sen Black Holes

We obtain the four-derivative corrections to the Kerr-Sen solution in heterotic supergravity, which includes the Gibbons-Maeda-Garfinkle-Horowitz-Strominger solution as a limiting case. In particular, we first embed the Kerr solution into heterotic supergravity and compute the higher-derivative corrections. We then obtain the corrections to the Kerr-Sen solution by performing an $O(2,1)$ boost of the Kerr solution, which, in contrast to the two-derivative case, requires field redefinitions to make the $O(2,1)$ invariance of the action manifest. Finally, we compute the multipole moments and find that they are distinct from those of the Kerr solution at the four-derivative level. We also find that the multipole moments are distinct from those of the Kerr-Newman solution in Einstein-Maxwell theory at the four-derivative level, even for the most general choice of four-derivative corrections. This gives a way to experimentally distinguish traces of string theory in gravitational wave data.

==> Kerr-Sen_four-derivative_solution.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     69976,       2010]
NotebookOptionsPosition[     66847,       1945]
NotebookOutlinePosition[     67251,       1961]
CellTagsIndexPosition[     67208,       1958]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Four-derivative Kerr-Sen Solution", "Section",
 CellChangeTimes->{{3.9584433919961543`*^9, 
  3.95844340649448*^9}},ExpressionUUID->"a16eeabd-f514-4d00-be3d-\
7e686c47aedc"],

Cell["\<\
Authors: Peng-Ju Hu, Liang Ma, Yi Pang, and Robert J. Saskowski

Note that \[Phi][r,x] is used for the original dilaton and \
\[CapitalLambda][r,x] for the original B field. \[Alpha]\[CloseCurlyQuote] is \
written as \[Alpha].\
\>", "Text",
 CellChangeTimes->{{3.958443710839286*^9, 3.9584437220155935`*^9}, {
  3.9584437747096643`*^9, 3.9584437990222516`*^9}, {3.9590354611397796`*^9, 
  3.95903549872613*^9}},ExpressionUUID->"8bf7486c-24cb-4549-ab0f-\
4d6ec8185797"],

Cell[CellGroupData[{

Cell["Metric", "Subsection",
 CellChangeTimes->{{3.958443385792941*^9, 3.958443388744476*^9}, {
  3.9584434787291927`*^9, 
  3.958443479017446*^9}},ExpressionUUID->"b351a23e-96bd-4fe4-b31c-\
12c5ce939a54"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "tt"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "41cdcc78-715b-40e6-9226-781827c7209a"],
 "\[CloseCurlyQuote]"
}], "Subsubsection",
 CellChangeTimes->{{3.958443412604277*^9, 3.958443414599452*^9}, 
   3.958443523515996*^9},ExpressionUUID->"2a1f05e9-e904-4e12-8236-\
d69f49f998dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"2", " ", "r", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"r", " ", "\[Mu]"}], "+", 
         RowBox[{"r", " ", "\[Mu]", " ", 
          RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", "\[Mu]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"r", " ", "\[Mu]"}]}], ")"}], " ", 
             RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], ")"}], "/", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"r", " ", "\[Mu]"}], "+", 
        RowBox[{"r", " ", "\[Mu]", " ", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "3"]}], ")"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "4"], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "4"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", "\[Beta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"r", " ", "\[Mu]"}], "+", 
           RowBox[{"r", " ", "\[Mu]", " ", 
            RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", 
          FractionBox["\[Beta]", "2"], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["x", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", "r", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "2"], " ", "\[Mu]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"2", " ", "r", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "2"], " ", "\[Mu]"}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", "\[Beta]", "]"}], "2"]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "4"], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "4"]}]}], ")"}], " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", "r", " ", "\[Mu]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{"6", " ", "r", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "+", 
          RowBox[{"r", " ", "\[Mu]", " ", 
           RowBox[{"Cosh", "[", 
            RowBox[{"2", " ", "\[Beta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", "\[Beta]", "]"}], "2"]}]}], ")"}], " ", 
     "\[Alpha]"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"r", " ", "\[Mu]"}], "+", 
        RowBox[{"r", " ", "\[Mu]", " ", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.939867738606532*^9, 3.9415888973029113`*^9, 
  3.952985118099671*^9, 3.9567150153556175`*^9, 
  3.9567787996670637`*^9},ExpressionUUID->"2212a079-8d83-4fcc-b6d8-\
1ecfa30991fc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "ty"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7f13365a-4e97-402f-a34b-7286bd60f1f6"],
 "\[CloseCurlyQuote]"
}], "Subsubsection",
 CellChangeTimes->{{3.9584434268492804`*^9, 3.9584434287679973`*^9}, 
   3.95844352289104*^9},ExpressionUUID->"b9840fdf-325c-4b0c-8f22-\
f69743d021e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", "a", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Mu]", " ", 
     SuperscriptBox[
      RowBox[{"Cosh", "[", 
       FractionBox["\[Beta]", "2"], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"r", " ", "\[Mu]"}], "+", 
       RowBox[{"r", " ", "\[Mu]", " ", 
        RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", "\[Mu]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{"r", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"r", " ", "\[Mu]"}], "+", 
      RowBox[{"r", " ", "\[Mu]", " ", 
       RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sinh", "[", 
       FractionBox["\[Beta]", "2"], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "a"}], " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "2"]}], " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"13", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}], " ", 
           "\[Mu]"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"17", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"17", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Mu]", "3"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "4"], "-", 
                SuperscriptBox["x", "6"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"r", "-", "\[Mu]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "r"}], "-", 
                   RowBox[{"5", " ", "\[Mu]"}]}], ")"}]}], "+", "\[Mu]"}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "4"], " ", "r", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["x", "2"], "-", 
                   SuperscriptBox["x", "4"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", "\[Mu]"}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
                RowBox[{"r", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", "\[Mu]"}], "-", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "+", 
          RowBox[{"r", " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox["x", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["x", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Mu]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"], " ", "r", " ", 
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", "\[Mu]"}], "-", 
             RowBox[{
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Mu]", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"], " ", "\[Mu]"}]}], ")"}]}]}], ")"}],
            " ", 
           RowBox[{"Cosh", "[", 
            RowBox[{"2", " ", "\[Beta]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"2", " ", "r", " ", "\[Mu]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"r", " ", "\[Mu]"}], "+", 
           RowBox[{"r", " ", "\[Mu]", " ", 
            RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"\[CapitalLambda]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", "\[Alpha]"}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"r", " ", "\[Mu]"}], "+", 
        RowBox[{"r", " ", "\[Mu]", " ", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.939867441083079*^9, 3.9398677339091096`*^9, 
  3.9415888941509886`*^9, 3.952985114138309*^9, 3.956715011415557*^9, 
  3.9567787943687353`*^9},ExpressionUUID->"ef31bb47-7e85-4417-93f8-\
a6c1dc78edd6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "yy"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4fc06cfb-a473-40c9-9043-66045b17bd0a"],
 "\[CloseCurlyQuote]"
}], "Subsubsection",
 CellChangeTimes->{{3.958443431741021*^9, 3.958443435442503*^9}, 
   3.9584435222194543`*^9},ExpressionUUID->"32585d1e-fd4f-43aa-b880-\
f5dc1e55b5b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Mu]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"]}], "+", 
         RowBox[{"r", " ", "\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "\[Mu]"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "+", 
            RowBox[{"r", " ", "\[Mu]", " ", 
             RowBox[{"Cosh", "[", 
              RowBox[{"2", " ", "\[Beta]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"r", " ", "\[Mu]"}], "+", 
          RowBox[{"r", " ", "\[Mu]", " ", 
           RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
    ")"}]}], "+", 
  RowBox[{"\[Alpha]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["a", "2"]}], " ", 
                SuperscriptBox["x", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
             "\[Mu]"}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["x", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], " ", 
                   "\[Mu]"}]}], ")"}], " ", 
                RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["r", "4"]}], "-", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["x", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
                "\[Mu]", " ", 
                RowBox[{"Cosh", "[", 
                 RowBox[{"2", " ", "\[Beta]"}], "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Beta]", "]"}], "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{"r", " ", "\[Mu]"}], "+", 
             RowBox[{"r", " ", "\[Mu]", " ", 
              RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "4"]}], 
         ")"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"a", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Mu]", " ", 
       SuperscriptBox[
        RowBox[{"Sinh", "[", "\[Beta]", "]"}], "2"], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"r", " ", "\[Mu]"}], "+", 
         RowBox[{"r", " ", "\[Mu]", " ", 
          RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"]]}], ")"}]}], 
  "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"r", " ", "\[Mu]"}], "+", 
       RowBox[{"r", " ", "\[Mu]", " ", 
        RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "3"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"r", " ", "\[Mu]"}], "+", 
         RowBox[{"r", " ", "\[Mu]", " ", 
          RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"2", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}], "-", 
            RowBox[{"4", " ", "r", " ", "\[Mu]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"r", " ", "\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "\[Mu]"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "+", 
            RowBox[{"r", " ", "\[Mu]", " ", 
             RowBox[{"Cosh", "[", 
              RowBox[{"2", " ", "\[Beta]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sinh", "[", "\[Beta]", "]"}], "2"]}]}], ")"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"r", ",", "x"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.9398673226495576`*^9, 3.9398675999651365`*^9, 
  3.9415888273170805`*^9, 3.9529849660334587`*^9, 3.956714978771373*^9, 
  3.956778762668232*^9, 3.9567840220167007`*^9, 
  3.95678408529776*^9},ExpressionUUID->"19e8b71d-e2c1-47e5-a37a-7c167be3a51a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "rr"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "90b118ba-4acb-4a7c-aff7-62e184f93dec"],
 "\[CloseCurlyQuote]"
}], "Subsubsection",
 CellChangeTimes->{{3.9584434388017335`*^9, 3.9584434435919666`*^9}, 
   3.9584435216606174`*^9},ExpressionUUID->"48c75292-5c81-47ed-a2ca-\
c1a8fda5ea67"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Phi]", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", 
       RowBox[{"2", " ", "\[Mu]"}]}], ")"}]}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Mu]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sinh", "[", "\[Beta]", "]"}], "2"]}], ")"}], " ", 
    "\[Alpha]"}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"], "-", 
        RowBox[{"2", " ", "r", " ", "\[Mu]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"r", " ", "\[Mu]"}], "+", 
         RowBox[{"r", " ", "\[Mu]", " ", 
          RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{3.93986707024538*^9, 3.939867100251334*^9, 
  3.9398674465086007`*^9, 3.9415887675879097`*^9, 3.9529848080890317`*^9, 
  3.956714952025011*^9, 
  3.9567787317797174`*^9},ExpressionUUID->"d5809562-3f97-40a8-86ac-\
c0f5708d2e88"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "xx"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d718ec68-3250-4c75-bbbe-327f2dca8138"],
 "\[CloseCurlyQuote]"
}], "Subsubsection",
 CellChangeTimes->{{3.958443447320509*^9, 3.958443448390458*^9}, 
   3.9584435209686813`*^9},ExpressionUUID->"d459cdf4-98b1-47ce-b875-\
5795da2cf3eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x", "2"]}]]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sinh", "[", "\[Beta]", "]"}], "2"]}], ")"}], " ", 
    "\[Alpha]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"r", " ", "\[Mu]"}], "+", 
       RowBox[{"r", " ", "\[Mu]", " ", 
        RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.9398671326735687`*^9, 3.9398674518036547`*^9, 
  3.941588767786873*^9, 3.9529848082804375`*^9, 3.956714954531625*^9, 
  3.9567787320507336`*^9},ExpressionUUID->"5707b51c-5bee-4cab-939c-\
79abb23fa534"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-form ", "Subsection",
 CellChangeTimes->{{3.958443456760499*^9, 
  3.958443482544297*^9}},ExpressionUUID->"1b7ef921-4e9a-4cd5-9050-\
0ac9f2261902"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "ty"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "605fae41-095f-41c1-a132-ac3ff3d9b7fa"],
 "\[CloseCurlyQuote]"
}], "Subsubsection",
 CellChangeTimes->{{3.958443467497143*^9, 3.958443469055196*^9}, 
   3.9584435199043636`*^9},ExpressionUUID->"7f9cf0c2-0df0-47d6-aee6-\
57eebc6b90c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", "\[Mu]", " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", 
           FractionBox["\[Beta]", "2"], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"r", " ", "\[Mu]"}], "+", 
           RowBox[{"r", " ", "\[Mu]", " ", 
            RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], ")"}], " ", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], ")"}]}], ")"}], "/", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"r", " ", "\[Mu]"}], "+", 
        RowBox[{"r", " ", "\[Mu]", " ", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "2"]}], " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "4"]}], " ", 
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], " ", 
           "\[Mu]"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"17", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"r", " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["x", "4"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "-", 
                   SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cosh", "[", 
               RowBox[{"2", " ", "\[Beta]"}], "]"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", 
          FractionBox["\[Beta]", "2"], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"r", " ", "\[Mu]"}], "+", 
           RowBox[{"r", " ", "\[Mu]", " ", 
            RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "3"]}], ")"}]}],
      "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], ")"}], " ", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"r", " ", "\[Mu]"}], "+", 
         RowBox[{"r", " ", "\[Mu]", " ", 
          RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}]}]]}], ")"}], " ", 
   "\[Alpha]"}]}]], "Output",
 CellChangeTimes->{3.939868793877948*^9, 3.941589393234782*^9, 
  3.9529864362641797`*^9, 3.9567150541347804`*^9, 3.9567788523007298`*^9, 
  3.958442325231942*^9},ExpressionUUID->"04dbccc0-9d3b-47aa-80c3-\
7c4c0898085c"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gauge field", "Subsection",
 CellChangeTimes->{{3.9584434705279646`*^9, 
  3.958443476018939*^9}},ExpressionUUID->"81ead0a1-296a-44ac-a0db-\
457f4eb033e5"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalA]", "t"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6f06acac-c0e9-4f31-a576-b698cf8ee059"],
 "\[CloseCurlyQuote]"
}], "Subsubsection",
 CellChangeTimes->{{3.958443487567067*^9, 
  3.958443519084772*^9}},ExpressionUUID->"780b9f3f-8156-46e1-8532-\
e74736b7d2e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"Sinh", "[", "\[Beta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"r", " ", "\[Mu]"}], "+", 
          RowBox[{"r", " ", "\[Mu]", " ", 
           RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"2", " ", "r", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"r", " ", "\[Mu]"}], "+", 
      RowBox[{"r", " ", "\[Mu]", " ", 
       RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "6"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", 
          RowBox[{"3", " ", "\[Mu]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", "r", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r"}], "-", 
          RowBox[{"3", " ", "r", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", "\[Mu]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["x", "2"], " ", "\[Mu]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "+", 
             SuperscriptBox["x", "6"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "r"}], "-", 
             RowBox[{"3", " ", "\[Mu]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", "r", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "r"}], "-", 
             RowBox[{"8", " ", "r", " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"], " ", "\[Mu]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"7", " ", "r", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["x", "2"], " ", "\[Mu]"}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
     RowBox[{"Sinh", "[", "\[Beta]", "]"}], " ", "\[Alpha]"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"r", " ", "\[Mu]"}], "+", 
        RowBox[{"r", " ", "\[Mu]", " ", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "3"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.939868025866027*^9, 3.9415890865953903`*^9, 
  3.952985439200642*^9, 3.9567150317935963`*^9, 
  3.9567788164776154`*^9},ExpressionUUID->"55c27dff-e551-40d2-bc2b-\
b808108342c6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalA]", "y"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6df981c4-d859-4f53-bf0f-07f5e6dd3b68"],
 "\[CloseCurlyQuote]"
}], "Subsubsection",
 CellChangeTimes->{{3.9584434920551553`*^9, 
  3.9584435179411173`*^9}},ExpressionUUID->"3b3aa10c-96ef-40fc-947d-\
c24e578405c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SqrtBox["2"], " ", "a", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", "\[Mu]", " ", 
     RowBox[{"Sinh", "[", "\[Beta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"r", " ", "\[Mu]"}], "+", 
       RowBox[{"r", " ", "\[Mu]", " ", 
        RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], ")"}], " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"r", " ", "\[Mu]"}], "+", 
      RowBox[{"r", " ", "\[Mu]", " ", 
       RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sinh", "[", "\[Beta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"r", " ", "\[Mu]"}], "+", 
          RowBox[{"r", " ", "\[Mu]", " ", 
           RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "5"], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "\[Mu]"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "r"}], "-", 
                RowBox[{"2", " ", "\[Mu]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "r"}], "+", 
                RowBox[{"3", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "r"}], "+", "\[Mu]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "r"}], "+", 
                RowBox[{"5", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "4"]}]}], ")"}], " ", "\[Mu]", " ", 
           RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "4"], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["x", "4"]}]}], ")"}], " ", "\[Mu]"}], "+", 
          RowBox[{"r", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", "\[Mu]", " ", 
           RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", 
          FractionBox["\[Beta]", "2"], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", "a", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "4"], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "4"]}]}], ")"}], " ", 
        SuperscriptBox["\[Mu]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", "\[Beta]", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"r", " ", "\[Mu]"}], "+", 
           RowBox[{"r", " ", "\[Mu]", " ", 
            RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"\[CapitalLambda]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", "\[Alpha]"}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"r", " ", "\[Mu]"}], "+", 
        RowBox[{"r", " ", "\[Mu]", " ", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "3"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9398680226086683`*^9, 3.941589083903414*^9, 
  3.952985436546256*^9, 3.95671502863618*^9, 
  3.9567788142336545`*^9},ExpressionUUID->"a84c9b75-9d3f-401e-bca9-\
482197bf9b86"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Dilaton", "Subsection",
 CellChangeTimes->{{3.958443502771181*^9, 
  3.9584435071603785`*^9}},ExpressionUUID->"c3039f55-b807-4382-b7eb-\
84783fbac808"],

Cell[CellGroupData[{

Cell["\[Phi]\[CloseCurlyQuote]", "Subsubsection",
 CellChangeTimes->{{3.9584435101496515`*^9, 
  3.9584435157870154`*^9}},ExpressionUUID->"d6a8e30e-8628-43af-a06d-\
fb9841b9c186"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"r", " ", "\[Mu]"}], "+", 
          RowBox[{"r", " ", "\[Mu]", " ", 
           RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"]], "]"}], 
     "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], ")"}], " ", 
       RowBox[{"\[Phi]", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"r", " ", "\[Mu]"}], "+", 
       RowBox[{"r", " ", "\[Mu]", " ", 
        RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}]]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "4"], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"r", " ", "\[Mu]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", "\[Mu]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sinh", "[", 
         FractionBox["\[Beta]", "2"], "]"}], "2"]}], ")"}], " ", "\[Alpha]"}],
     ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"r", " ", "\[Mu]"}], "+", 
          RowBox[{"r", " ", "\[Mu]", " ", 
           RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.939868795468026*^9, 3.9415893945915895`*^9, 
  3.9529864375047026`*^9, 3.9567150555254774`*^9, 
  3.956778853925853*^9},ExpressionUUID->"ef8c8084-af15-406e-b33c-\
c688ca357e20"]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{571.8, 524.4},
WindowMargins->{{284.4, Automatic}, {12, Automatic}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d13af1ca-5944-4c0d-9c55-9a2667c02602"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 179, 3, 67, "Section",ExpressionUUID->"a16eeabd-f514-4d00-be3d-7e686c47aedc"],
Cell[762, 27, 478, 10, 104, "Text",ExpressionUUID->"8bf7486c-24cb-4549-ab0f-4d6ec8185797"],
Cell[CellGroupData[{
Cell[1265, 41, 205, 4, 54, "Subsection",ExpressionUUID->"b351a23e-96bd-4fe4-b31c-12c5ce939a54"],
Cell[CellGroupData[{
Cell[1495, 49, 370, 10, 45, "Subsubsection",ExpressionUUID->"2a1f05e9-e904-4e12-8236-d69f49f998dc"],
Cell[1868, 61, 6625, 189, 280, "Output",ExpressionUUID->"2212a079-8d83-4fcc-b6d8-1ecfa30991fc"]
}, Closed]],
Cell[CellGroupData[{
Cell[8530, 255, 373, 10, 38, "Subsubsection",ExpressionUUID->"b9840fdf-325c-4b0c-8f22-f69743d021e1"],
Cell[8906, 267, 12934, 350, 435, "Output",ExpressionUUID->"ef31bb47-7e85-4417-93f8-a6c1dc78edd6"]
}, Closed]],
Cell[CellGroupData[{
Cell[21877, 622, 372, 10, 38, "Subsubsection",ExpressionUUID->"32585d1e-fd4f-43aa-b880-f5dc1e55b5b1"],
Cell[22252, 634, 13061, 359, 501, "Output",ExpressionUUID->"19e8b71d-e2c1-47e5-a37a-7c167be3a51a"]
}, Closed]],
Cell[CellGroupData[{
Cell[35350, 998, 376, 10, 37, "Subsubsection",ExpressionUUID->"48c75292-5c81-47ed-a2ca-c1a8fda5ea67"],
Cell[35729, 1010, 2029, 65, 105, "Output",ExpressionUUID->"d5809562-3f97-40a8-86ac-c0f5708d2e88"]
}, Closed]],
Cell[CellGroupData[{
Cell[37795, 1080, 372, 10, 37, "Subsubsection",ExpressionUUID->"d459cdf4-98b1-47ce-b875-5795da2cf3eb"],
Cell[38170, 1092, 1697, 54, 102, "Output",ExpressionUUID->"5707b51c-5bee-4cab-939c-79abb23fa534"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[39916, 1152, 157, 3, 38, "Subsection",ExpressionUUID->"1b7ef921-4e9a-4cd5-9050-0ac9f2261902"],
Cell[CellGroupData[{
Cell[40098, 1159, 372, 10, 46, "Subsubsection",ExpressionUUID->"7f9cf0c2-0df0-47d6-aee6-57eebc6b90c9"],
Cell[40473, 1171, 8640, 238, 377, "Output",ExpressionUUID->"04dbccc0-9d3b-47aa-80c3-7c4c0898085c"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[49162, 1415, 161, 3, 38, "Subsection",ExpressionUUID->"81ead0a1-296a-44ac-a0db-457f4eb033e5"],
Cell[CellGroupData[{
Cell[49348, 1422, 362, 10, 45, "Subsubsection",ExpressionUUID->"780b9f3f-8156-46e1-8532-e74736b7d2e5"],
Cell[49713, 1434, 4780, 139, 166, "Output",ExpressionUUID->"55c27dff-e551-40d2-bc2b-b808108342c6"]
}, Closed]],
Cell[CellGroupData[{
Cell[54530, 1578, 366, 10, 38, "Subsubsection",ExpressionUUID->"3b3aa10c-96ef-40fc-947d-c24e578405c0"],
Cell[54899, 1590, 7867, 222, 313, "Output",ExpressionUUID->"a84c9b75-9d3f-401e-bca9-482197bf9b86"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[62815, 1818, 157, 3, 38, "Subsection",ExpressionUUID->"c3039f55-b807-4382-b7eb-84783fbac808"],
Cell[CellGroupData[{
Cell[62997, 1825, 179, 3, 45, "Subsubsection",ExpressionUUID->"d6a8e30e-8628-43af-a06d-fb9841b9c186"],
Cell[63179, 1830, 3628, 110, 202, "Output",ExpressionUUID->"ef8c8084-af15-406e-b33c-c688ca357e20"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


